Wear and Go: Calibration Free Sparse Inertial Motion Capture via Online Sensor Setup Estimation

Sparse inertial motion capture typically assumes that each sensor's anatomical identity and mounting orientation are known. We present MOSAIC (Motion-based Sensor Assignment and Inertial Calibration), a framework that recovers this setup from ordinary motion without a calibration pose. Our central insight is that body pose changes continuously while the sensor setup persists, allowing movements that are individually ambiguous to provide complementary evidence over time. A setup network processes unordered sensor streams with temporal and cross-sensor attention, then accumulates assignment and rotation evidence into a session-level estimate. The recovered setup canonicalizes measurements for frozen pretrained pose estimators, separating sensor configuration from motion reconstruction. For sensors worn at prescribed body sites, evaluation on real inertial recordings with randomized setups shows near-calibrated pose accuracy for bounded offsets and substantial benefits from accumulation under arbitrary orientations. Transfer across pose networks supports setup recovery as a reusable interface between interchangeable sensors and pretrained pose models.

==> build.sh <==
#!/usr/bin/env bash
# Build with the required sequence: PDF -> bibliography -> PDF -> PDF.
set -euo pipefail
cd -- "$(dirname -- "${BASH_SOURCE[0]}")"
for tool in pdflatex bibtex; do
    command -v "$tool" >/dev/null || { echo "Missing build dependency: $tool" >&2; exit 127; }
done
targets=("$@")
if [ ${#targets[@]} -eq 0 ]; then targets=(main supp); fi
for target in "${targets[@]}"; do
    case "$target" in main|supp) ;; *) echo "Expected main or supp, got: $target" >&2; exit 2;; esac
    pdflatex -interaction=nonstopmode -halt-on-error -file-line-error "$target.tex"
    bibtex "$target"
    pdflatex -interaction=nonstopmode -halt-on-error -file-line-error "$target.tex"
    pdflatex -interaction=nonstopmode -halt-on-error -file-line-error "$target.tex"
    if grep -q "Warning--" "$target.blg"; then
        echo "Bibliography warnings: inspect $target.blg" >&2
        exit 1
    fi
    if grep -Eq 'undefined|multiply defined|Rerun to get|Label\(s\) may have changed|Overfull \\[hv]box' "$target.log"; then
        echo "Unresolved references or overflowing content: inspect $target.log" >&2
        exit 1
    fi
done

